CCCL: Node-Spanning GPU Collectives with CXL Memory Pooling

Large language models (LLMs) training or inference across multiple nodes introduces significant pressure on GPU memory and interconnect bandwidth. The Compute Express Link (CXL) shared memory pool offers a scalable solution by enabling memory sharing across nodes, reducing over-provisioning and improving resource utilization. We propose \name, a collective communication library, leveraging the CXL shared memory pool to support cross-node GPU operations without relying on traditional RDMA-based networking. Our design addresses the challenges on synchronization, data interleaving, and communication parallelization faced by using the CXL shared memory pool for collective communications. Evaluating on multiple nodes with a TITAN-II CXL switch and six Micron CZ120 memory cards, we show that \name achieves highly efficient collective operations across hosts, demonstrating CXL's potential for scalable, memory-centric GPU communication. Our evaluation demonstrates that \name achieves average performance improvements of 1.34$\times$ for AllGather, 1.84$\times$ for Broadcast, 1.94$\times$ for Gather, and 1.04$\times$ for Scatter, compared to the original RDMA-based implementation over 200 Gbps InfiniBand. \textcolor{dong}{In addition, the evaluation with a case of LLM training shows 1.11$\times$ speedup compared with the InfiniBand while saving production cost by $2.75\times$ in hardware.}

==> figures/make_individual_plots.py <==
"""
Final per-primitive figures.
- Title = primitive name only
- Y-axis: log scale, minor ticks on
- X-axis: categorical labels, shifted right to align with dots, no minor ticks
- Full rectangular border around plot area
- 'Lower is better' pill badge in lower-right (Option C)
- Larger legend
"""

import matplotlib.pyplot as plt
from matplotlib.transforms import ScaledTranslation
import numpy as np
import os

# ---------- Data ----------
sizes = ['1MB', '2MB', '4MB', '8MB', '16MB', '32MB', '64MB',
         '128MB', '256MB', '512MB', '1GB', '2GB', '4GB']

methods = ['CXL-CCL-Naive', 'CXL-CCL-Aggregate', 'Infiniband-200Gb/s', 'CXL-CCL-All']

data = {
    'AllReduce': {
        'CXL-CCL-Naive':     [0.61827, 0.67965, 0.96511, 1.67463, 3.31011, 7.62036, 20.5422, 47.8168, 96.3679, 193.137, 385.022, 773.812, 1541.778],
        'CXL-CCL-Aggregate': [0.77019, 1.00329, 1.204, 1.81958, 2.48331, 4.17285, 9.03234, 16.6994, 40.2878, 74.7028, 137.488, 270.643, 529.633],
        'Infiniband-200Gb/s':[0.22633, 0.35192, 0.58586, 1.08218, 2.19031, 4.15707, 8.37081, 16.5637, 32.9076, 65.9124, 131.603, 259.67, 514.983],
        'CXL-CCL-All':       [0.18306, 0.18999, 0.25955, 0.47618, 0.97075, 2.08386, 5.1147, 11.9002, 28.0877, 60.2522, 123.774, 252.692, 507.279],
    },
    'AllGather': {
        'CXL-CCL-Naive':     [0.56, 0.57, 0.58, 0.71, 1.20, 2.15, 4.61, 11.66, 29.67, 64.20, 129.07, 257.46, 514.79],
        'CXL-CCL-Aggregate': [0.66, 0.69, 0.88, 1.11, 1.65, 2.25, 3.88, 6.90, 12.70, 23.16, 44.59, 92.66, 176.33],
        'Infiniband-200Gb/s':[0.11, 0.16, 0.25, 0.44, 0.95, 1.74, 3.30, 6.53, 13.15, 26.10, 52.37, 103.47, 204.31],
        'CXL-CCL-All':       [0.11, 0.16, 0.22, 0.32, 0.61, 1.18, 2.04, 4.08, 10.46, 19.68, 37.61, 77.21, 151.98],
    },
    'Broadcast': {
        'CXL-CCL-Naive':     [0.46697, 0.54138, 0.6803, 0.98881, 1.64898, 2.98992, 5.55927, 11.2388, 22.9217, 47.0376, 91.4989, 181.192, 358.451],
        'CXL-CCL-Aggregate': [0.59436, 0.58306, 0.72031, 0.96413, 1.65303, 2.90797, 5.594, 11.2479, 23.4802, 45.691, 91.1312, 181.492, 358.884],
        'Infiniband-200Gb/s':[0.33796, 0.53737, 0.67076, 0.90087, 1.42242, 2.46081, 4.55912, 8.7734, 17.3141, 34.3193, 67.6303, 135.767, 271.459],
        'CXL-CCL-All':       [0.1285, 0.18815, 0.30567, 0.53004, 1.03118, 1.28078, 2.5433, 5.29155, 10.448, 21.4894, 43.0252, 87.1806, 187.059],
    },
    'Gather': {
        'CXL-CCL-Naive':     [0.53156, 0.58322, 0.73397, 1.06492, 1.77783, 3.27268, 8.16312, 19.0309, 39.5023, 78.9657, 157.923, 315.59, 626.705],
        'CXL-CCL-Aggregate': [0.552959, 0.658213, 0.820869, 1.082295, 1.650225, 2.954561, 5.76584, 10.86426, 21.61348, 42.10332, 84.57588, 166.5488, 334.2539],
        'Infiniband-200Gb/s':[0.2459, 0.28501, 0.34553, 0.44218, 0.71204, 1.19359, 2.17219, 4.1687, 8.2197, 15.9287, 31.7629, 63.1532, 126.057],
        'CXL-CCL-All':       [0.09002, 0.10058, 0.17331, 0.21274, 0.35111, 0.575, 1.22519, 2.34456, 5.00087, 9.94412, 19.9183, 39.197, 81.6513],
    },
    'Reduce': {
        'CXL-CCL-Naive':     [0.55729, 0.65103, 0.80502, 1.11037, 1.75405, 3.36266, 8.26193, 19.3432, 40.0744, 79.771, 156.924, 309.509, 626.14],
        'CXL-CCL-Aggregate': [0.74972, 0.77984, 0.90817, 1.18906, 1.73354, 3.01004, 5.62364, 10.9402, 21.6419, 42.8083, 84.9354, 169.026, 337.433],
        'Infiniband-200Gb/s':[0.29848, 0.37865, 0.5386, 0.89363, 11.0618, 11.7655, 13.9994, 19.6505, 29.0552, 49.9498, 89.2994, 167.784, 333.364],
        'CXL-CCL-All':       [0.14781, 0.22291, 0.29308, 0.43254, 0.76295, 1.52811, 3.35566, 7.03775, 14.1338, 28.3049, 57.3358, 119.046, 245.94],
    },
    'ReduceScatter': {
        'CXL-CCL-Naive':     [0.56912, 0.59144, 0.67643, 0.95564, 1.74899, 3.36275, 7.97578, 20.1463, 44.2855, 88.8803, 178.8, 353.791, 709.522],
        'CXL-CCL-Aggregate': [0.59393, 0.55243, 0.55281, 0.75608, 1.22022, 1.96493, 3.73016, 7.41309, 16.4959, 32.8197, 64.3038, 127.583, 264.944],
        'Infiniband-200Gb/s':[0.13747, 0.19875, 0.31527, 0.55786, 1.08753, 2.08547, 4.10265, 8.12124, 16.0747, 31.864, 63.1925, 127.175, 246.584],
        'CXL-CCL-All':       [0.28327, 0.22855, 0.33621, 0.48409, 0.74016, 1.13958, 2.11839, 4.37261, 10.0279, 18.1328, 36.8688, 80.7549, 168.154],
    },
    'Scatter': {
        'CXL-CCL-Naive':     [0.55514, 0.56262, 0.51074, 0.58222, 0.79016, 1.19014, 2.18007, 5.18999, 11.7273, 23.4824, 47.231, 93.3183, 189.365],
        'CXL-CCL-Aggregate': [0.87924, 0.86651, 1.00713, 1.27855, 1.69295, 2.29875, 2.74421, 4.46485, 7.81722, 14.7208, 29.1777, 63.7853, 132.1],
        'Infiniband-200Gb/s':[0.09435, 0.13031, 0.18739, 0.30241, 9.30147, 8.50047, 11.1124, 12.6367, 16.6972, 23.9998, 38.5986, 71.4971, 135.098],
        'CXL-CCL-All':       [0.12934, 0.1876, 0.27288, 0.43109, 0.61075, 1.0245, 1.5506, 2.85902, 5.90521, 11.6879, 19.5009, 39.4317, 82.3896],
    },
    'AllToAll': {
        'CXL-CCL-Naive':     [0.59463, 0.5884, 0.59809, 0.96205, 1.72475, 3.26851, 7.84481, 19.9411, 43.7995, 87.8541, 176.201, 351.093, 703.118],
        'CXL-CCL-Aggregate': [0.85247, 0.97749, 1.18892, 1.6556, 2.19601, 3.31687, 4.68408, 8.19222, 15.5449, 28.4763, 56.7754, 118.926, 238.718],
        'Infiniband-200Gb/s':[0.11884, 0.18782, 0.30354, 0.53375, 1.02779, 1.993, 3.85988, 7.62949, 15.8846, 31.4381, 61.8216, 122.487, 243.739],
        'CXL-CCL-All':       [0.1721, 0.14518, 0.22254, 0.32346, 0.53743, 1.17662, 2.45622, 4.27262, 9.1069, 17.4829, 35.6545, 84.3201, 187.195],
    },
}

# ---------- Style ----------
plt.rcParams.update({
    'font.family': 'DejaVu Sans',
    'font.size': 20,
    'axes.labelsize': 22,
    'axes.titlesize': 26,
    'axes.titleweight': 'bold',
    'xtick.labelsize': 22,
    'ytick.labelsize': 22,
    'legend.fontsize': 20,
    'axes.spines.top': True,
    'axes.spines.right': True,
})

colors = {
    'CXL-CCL-Naive':      '#E41A1C',   # bold red
    'CXL-CCL-Aggregate':  '#377EB8',   # strong blue
    'Infiniband-200Gb/s': '#4DAF4A',   # vivid green
    'CXL-CCL-All':        '#984EA3',   # deep purple
}
markers = {
    'CXL-CCL-Naive':      'o',
    'CXL-CCL-Aggregate':  's',
    'Infiniband-200Gb/s': '^',
    'CXL-CCL-All':        'D',
}

out_dir = '/mnt/user-data/outputs'
os.makedirs(out_dir, exist_ok=True)

x = np.arange(len(sizes))

for op, op_data in data.items():
    fig, ax = plt.subplots(figsize=(11, 7.5))

    for method in methods:
        ax.plot(
            x, op_data[method],
            label=method,
            color=colors[method],
            marker=markers[method],
            markersize=14,
            linewidth=2.6,
            markerfacecolor=colors[method],
            markeredgecolor='#1a1a1a',
            markeredgewidth=1.8,
        )

    ax.set_yscale('log')
    ax.set_title(op, pad=12)
    ax.set_ylabel('Latency (ms, log scale)', fontsize=28)
    ax.tick_params(axis='y', labelsize=28)

    # X-axis: categorical labels, shifted right to align with dots
    ax.set_xticks(x)
    ax.set_xticklabels(sizes, rotation=45, ha='right')
    dx = 12 / 72
    offset = ScaledTranslation(dx, 0, fig.dpi_scale_trans)
    for label in ax.xaxis.get_majorticklabels():
        label.set_transform(label.get_transform() + offset)

    # Grids and minor ticks — Y only
    ax.grid(which='major', alpha=0.4, linestyle='--', linewidth=0.6)
    ax.grid(which='minor', alpha=0.15, linestyle=':', linewidth=0.4)
    ax.minorticks_on()
    ax.tick_params(axis='x', which='minor', bottom=False, top=False)

    # Y limits with a little headroom
    all_vals = [v for m in methods for v in op_data[m]]
    ax.set_ylim(min(all_vals) * 0.6, max(all_vals) * 1.8)

    # Full border around plot area
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_linewidth(1.2)
        spine.set_color('#333333')

    # Legend
    ax.legend(
        loc='upper left',
        frameon=True,
        framealpha=0.92,
        edgecolor='#cccccc',
        handlelength=2.5,
        markerscale=1.0,
        borderpad=0.7,
        labelspacing=0.6,
    )

    # 'Lower is better' pill badge in lower-right
    ax.text(
        0.97, 0.06, '↓  Lower is better',
        transform=ax.transAxes,
        ha='right', va='bottom',
        fontsize=19, color='#1a1a1a', fontweight='bold',
        bbox=dict(boxstyle='round,pad=0.5', facecolor='#fff7e0',
                  edgecolor='#d4a017', linewidth=1.3),
    )

    plt.tight_layout()

    safe_name = op.lower().replace(' ', '_').replace('-', '_').replace('/', '_')
    out_png = os.path.join(out_dir, f'{safe_name}.png')
    out_pdf = os.path.join(out_dir, f'{safe_name}.pdf')
    plt.savefig(out_png, dpi=200, bbox_inches='tight', facecolor='white')
    plt.savefig(out_pdf, bbox_inches='tight', facecolor='white')
    plt.close(fig)
    print(f"Saved: {out_png}")
    print(f"Saved: {out_pdf}")

print("\nAll 8 figures regenerated.")

